Automorphisms of minimal entropy on supersingular K3 surfaces

In this article we give a strategy to decide whether the logarithm of a given Salem number is realized as entropy of an automorphism of a supersingular K3 surface in positive characteristic. As test case it is proved that $\log \lambda_d$, where $\lambda_d$ is the minimal Salem number of degree $d$, is realized in characteristic $5$ if and only if $d\leq 22$ is even and $d\neq 18$. In the complex projective setting we settle the case of entropy $\log \lambda_{12}$ left open by McMullen, by giving the construction. A necessary and sufficient test is developed to decide whether a given isometry of a hyperbolic lattice, with spectral radius bigger than one, is positive, i.e. preserves a chamber of the positive cone.

==> anc/salem_automorphisms.txt <==
# This file contains the computational data from 
# Simon Brandhorst, Víctor González-Alonso, Automorphisms of minimal entropy on supersingular K3 surfaces, arXiv:1609.02716.
# 
# The data has the following form
# [ [G1,f1],[G2,f2],...,[Gn,fn] ] 
# where Gi,fi are the entries of 22x22 integer matrices,
# Gi is symmetric and represents the Gram matrix of a certain lattice - NS(Xi) (or H^2(Xi,\ZZ)) for some supersingular (or complex) K3 surface X and
# fi satisfies fi.transpose()*Gi*fi==Gi. 
# It represents an isometry of the lattice - more precisely it represents the induced action on NS(Xi) (resp. H^2(Xi,\ZZ) of an automorphism of $X$. 
# The spectral radius of fi is a Salem number which is minimal in its degree.  


[[[28, 10, 20, 0, 0, 0, 0, 15, 5, 5, 15, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 10, 48, 24, 3, 0, -2, 2, -5, 10, 20, -5, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 24, 36, 0, 2, 0, -1, 0, 5, 10, 15, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 4, -1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 4, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, -1, 4, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 1, -2, -1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, -5, 0, 0, 0, 0, 0, 20, 0, -5, 5, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 10, 5, 0, 0, 0, 0, 0, 20, 0, -5, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 20, 10, 0, 0, 0, 0, -5, 0, 20, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, -5, 15, 0, 0, 0, 0, 5, -5, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 15, 0, 0, 0, 0, -5, 5, -5, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2],
[-1, 49, 0, 0, 0, 0, 84, 0, 0, 0, 0, -7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, -1, 0, 0, 0, -13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 1, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 1, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -34, 1, 0, 0, 0, -60, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -16, 0, 0, 0, 0, -27, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -14, 2, 0, 0, 0, -25, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -34, 0, 0, 0, 0, -58, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -5, 2, 0, 0, 0, -8, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -7, 0, 0, 0, 0, -12, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -35, 0, 0, 0, 0, -60, 0, 0, 0, 0, 5, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]],
[[8, 5, 0, 0, 0, 0, 5, 0, 0, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 10, -5, 0, 0, 0, 5, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 10, -5, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 10, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 10, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 10, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 0, 0, 0, -5, 10, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 5, 0, 0, 0, -5, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2],
[-1, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]],
[[10, 6, 5, 0, 0, 0, 0, 0, 0, 0, 0, 4, 3, 3, 4, 1, 0, 0, 1, -1, 0, 1, 6, 12, 4, 5, -4, 5, -3, -3, 5, -4, 5, 2, 3, 3, 2, 2, 0, 0, 0, 0, 0, 0, 5, 4, 8, 4, 0, -3, 4, -3, 0, 4, -4, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 5, 4, 10, -6, 1, 2, -6, 6, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -6, 10, -6, 1, 2, -6, 6, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, -3, 1, -6, 10, -6, 1, 2, -6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 4, 2, 1, -6, 10, -6, 1, 2, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, -6, 2, 1, -6, 10, -6, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 6, -6, 2, 1, -6, 10, -6, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, -1, 6, -6, 2, 1, -6, 10, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, -4, -1, -1, 6, -6, 2, 1, -6, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 3, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 4, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 4, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2],
[-1, 35, 7, 0, 0, 0, 0, 0, 0, 0, 91, 0, 0, 0, 0, -7, 0, 0, 0, 0, 0, 0, 0, -6, -1, 0, 0, 0, 0, 0, 0, 0, -13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, -1, 0, 0, 0, 0, 0, 0, 0, -13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 1, 0, 0, 0, 0, 0, 11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 1, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 1, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 0, 0, 0, 1, 0, 11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -22, -4, 0, 0, 0, 0, 0, 0, 0, -60, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 1, -10, -2, 0, 0, 0, 0, 0, 0, 0, -27, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, -11, -2, 0, 0, 0, 0, 0, 0, 0, -32, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1, -20, -4, 0, 0, 0, 0, 0, 0, 0, -53, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, -10, -2, 0, 0, 0, 0, 0, 0, 0, -26, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, -20, -4, 0, 0, 0, 0, 0, 0, 0, -52, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 1, -30, -6, 0, 0, 0, 0, 0, 0, 0, -78, 0, 0, 0, 0, 6, 0, 0, 0, 1, 0, 0, 1, -5, -1, 0, 0, 0, 0, 0, 0, 0, -13, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, -15, -3, 0, 0, 0, 0, 0, 0, 0, -39, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1, -25, -5, 0, 0, 0, 0, 0, 0, 0, -65, 0, 0, 0, 0, 5, 1, 0, 0, 0, 0, 0]],
[[58, 32, 2, 2, 2, -2, -6, -1, 1, 1, 1, 1, 1, 3, 8, 7, 11, 10, 10, 11, 8, 10, 32, 32, 6, 8, -1, -6, -6, -6, -1, 8, 6, 1, 0, 0, 4, 5, 6, 6, 6, 6, 6, 5, 2, 6, 8, 2, -2, -3, -4, -3, 2, 3, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 8, 2, 8, 2, -2, -3, -4, -3, 2, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, -2, 2, 8, 2, -2, -3, -4, -3, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -6, -3, -2, 2, 8, 2, -2, -3, -4, -3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -6, -4, -3, -2, 2, 8, 2, -2, -3, -4, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -6, -3, -4, -3, -2, 2, 8, 2, -2, -3, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 2, -3, -4, -3, -2, 2, 8, 2, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 8, 3, 2, -3, -4, -3, -2, 2, 8, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6, 1, 3, 2, -3, -4, -3, -2, 2, 8, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 4, 1, 3, 2, -3, -4, -3, -2, 2, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 8, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 2, 2, 1, 2, 0, 0, 7, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 1, 2, 2, 1, 2, 0, 11, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 1, 2, 2, 1, 2, 10, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 4, 1, 2, 2, 1, 10, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 4, 1, 2, 2, 11, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 4, 1, 2, 8, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 4, 1, 10, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 2, 1, 4],
[-22, -7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -217, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 186, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17, 6, 0, 1, 0, 0, 0, 0, 0, 0, 0, 162, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 6, 0, 0, 0, 0, 1, 0, 0, 0, 0, 177, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 119, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 15, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 155, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 9, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 9, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 12, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 101, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 9, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 71, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 9, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -17, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 17, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 173, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1]],
[[12, 6, -1, -2, 4, 6, 2, -4, -1, 8, 14, 11, 7, 11, 0, 0, 0, 0, 0, 0, 0, 0, 6, 12, 6, -1, -2, 4, 6, 2, -4, -1, 8, 14, 11, 7, 0, 0, 0, 0, 0, 0, 0, 0, -1, 6, 12, 6, -1, -2, 4, 6, 2, -4, -1, 8, 14, 11, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, 6, 12, 6, -1, -2, 4, 6, 2, -4, -1, 8, 14, 0, 0, 0, 0, 0, 0, 0, 0, 4, -2, -1, 6, 12, 6, -1, -2, 4, 6, 2, -4, -1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 6, 4, -2, -1, 6, 12, 6, -1, -2, 4, 6, 2, -4, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 6, 4, -2, -1, 6, 12, 6, -1, -2, 4, 6, 2, -4, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2, 6, 4, -2, -1, 6, 12, 6, -1, -2, 4, 6, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, -4, 2, 6, 4, -2, -1, 6, 12, 6, -1, -2, 4, 6, 0, 0, 0, 0, 0, 0, 0, 0, 8, -1, -4, 2, 6, 4, -2, -1, 6, 12, 6, -1, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 14, 8, -1, -4, 2, 6, 4, -2, -1, 6, 12, 6, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 11, 14, 8, -1, -4, 2, 6, 4, -2, -1, 6, 12, 6, -1, 0, 0, 0, 0, 0, 0, 0, 0, 7, 11, 14, 8, -1, -4, 2, 6, 4, -2, -1, 6, 12, 6, 0, 0, 0, 0, 0, 0, 0, 0, 11, 7, 11, 14, 8, -1, -4, 2, 6, 4, -2, -1, 6, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]],
[[14, 5, 6, 5, 3, -1, -2, -6, -6, -2, -1, 3, 5, 6, 5, 2, 0, 1, -1, 0, 1, 0, 5, 8, 1, 0, 1, -3, -3, -4, -2, 2, 1, 2, 3, 4, 0, -3, 0, 0, 0, 0, 0, 0, 6, 1, 8, 1, 0, 1, -3, -3, -4, -2, 2, 1, 2, 3, 4, 0, 0, 0, 0, 0, 0, 0, 5, 0, 1, 8, 1, 0, 1, -3, -3, -4, -2, 2, 1, 2, 3, 4, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 8, 1, 0, 1, -3, -3, -4, -2, 2, 1, 2, 3, 0, 0, 0, 0, 0, 0, -1, -3, 1, 0, 1, 8, 1, 0, 1, -3, -3, -4, -2, 2, 1, 2, 0, 0, 0, 0, 0, 0, -2, -3, -3, 1, 0, 1, 8, 1, 0, 1, -3, -3, -4, -2, 2, 1, 0, 0, 0, 0, 0, 0, -6, -4, -3, -3, 1, 0, 1, 8, 1, 0, 1, -3, -3, -4, -2, 2, 0, 0, 0, 0, 0, 0, -6, -2, -4, -3, -3, 1, 0, 1, 8, 1, 0, 1, -3, -3, -4, -2, 0, 0, 0, 0, 0, 0, -2, 2, -2, -4, -3, -3, 1, 0, 1, 8, 1, 0, 1, -3, -3, -4, 0, 0, 0, 0, 0, 0, -1, 1, 2, -2, -4, -3, -3, 1, 0, 1, 8, 1, 0, 1, -3, -3, 0, 0, 0, 0, 0, 0, 3, 2, 1, 2, -2, -4, -3, -3, 1, 0, 1, 8, 1, 0, 1, -3, 0, 0, 0, 0, 0, 0, 5, 3, 2, 1, 2, -2, -4, -3, -3, 1, 0, 1, 8, 1, 0, 1, 0, 0, 0, 0, 0, 0, 6, 4, 3, 2, 1, 2, -2, -4, -3, -3, 1, 0, 1, 8, 1, 0, 0, 0, 0, 0, 0, 0, 5, 0, 4, 3, 2, 1, 2, -2, -4, -3, -3, 1, 0, 1, 8, 1, 0, 0, 0, 0, 0, 0, 2, -3, 0, 4, 3, 2, 1, 2, -2, -4, -3, -3, 1, 0, 1, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]],
[[-2, -12, -3, -5, -1, -2, -7, -2, -2, -5, 0, -1, -6, -4, -4, -7, -5, -3, 6, 16, 8, 13, -12, -4, -4, 1, -8, -5, -1, -6, -3, 2, -3, -6, -1, -5, -8, 1, -4, -9, 8, 10, 9, 13, -3, -4, 6, -2, -3, 3, -3, -3, 4, 0, -3, 2, -1, -6, 2, 1, -5, 2, 0, 0, 0, 0, -5, 1, -2, 6, -2, -3, 3, -3, -3, 4, 0, -3, 2, -1, -6, 2, 1, -5, 0, 0, 0, 0, -1, -8, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, -3, 2, -1, -6, 2, 1, 0, 0, 0, 0, -2, -5, 3, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, -3, 2, -1, -6, 2, 0, 0, 0, 0, -7, -1, -3, 3, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, -3, 2, -1, -6, 0, 0, 0, 0, -2, -6, -3, -3, 3, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, -3, 2, -1, 0, 0, 0, 0, -2, -3, 4, -3, -3, 3, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, -3, 2, 0, 0, 0, 0, -5, 2, 0, 4, -3, -3, 3, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, -3, 0, 0, 0, 0, 0, -3, -3, 0, 4, -3, -3, 3, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, 0, 0, 0, 0, -1, -6, 2, -3, 0, 4, -3, -3, 3, -3, -2, 6, -2, -3, 3, -3, -3, 4, 0, 0, 0, 0, -6, -1, -1, 2, -3, 0, 4, -3, -3, 3, -3, -2, 6, -2, -3, 3, -3, -3, 0, 0, 0, 0, -4, -5, -6, -1, 2, -3, 0, 4, -3, -3, 3, -3, -2, 6, -2, -3, 3, -3, 0, 0, 0, 0, -4, -8, 2, -6, -1, 2, -3, 0, 4, -3, -3, 3, -3, -2, 6, -2, -3, 3, 0, 0, 0, 0, -7, 1, 1, 2, -6, -1, 2, -3, 0, 4, -3, -3, 3, -3, -2, 6, -2, -3, 0, 0, 0, 0, -5, -4, -5, 1, 2, -6, -1, 2, -3, 0, 4, -3, -3, 3, -3, -2, 6, -2, 0, 0, 0, 0, -3, -9, 2, -5, 1, 2, -6, -1, 2, -3, 0, 4, -3, -3, 3, -3, -2, 6, 0, 0, 0, 0, 6, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 2, 7, 0, 16, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 14, 2, 7, 8, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 2, 14, 2, 13, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 2, 14],
[-5, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -13, 0, 0, 0, 0, 6, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -6, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -7, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5, 0, 0, 0, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, -1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 1, 0]],
[[-66, -12, -13, -6, -6, -9, -3, -3, -8, -4, -4, -8, -3, -3, -9, -6, -6, -13, -12, -14, 2, 2, -12, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 1, -4, -6, 0, -5, -9, -1, 0, 0, -13, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 1, -4, -6, 0, -5, -9, 0, 0, -6, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 1, -4, -6, 0, -5, 0, 0, -6, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 1, -4, -6, 0, 0, 0, -9, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 1, -4, -6, 0, 0, -3, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 1, -4, 0, 0, -3, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 1, 0, 0, -8, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, -3, 0, 0, -4, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 1, 0, 0, -4, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 5, 0, 0, -8, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, -4, 0, 0, -3, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, -4, 0, 0, -3, 1, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 2, 0, 0, -9, -4, 1, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, -3, 0, 0, -6, -6, -4, 1, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, -3, 0, 0, -6, 0, -6, -4, 1, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 2, 0, 0, -13, -5, 0, -6, -4, 1, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, -3, 0, 0, -12, -9, -5, 0, -6, -4, 1, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, 0, 0, -14, -1, -9, -5, 0, -6, -4, 1, -3, 1, 5, -4, -4, 2, -3, -3, 2, -3, 0, 8, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 7, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 9, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 9, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -1]],
[[14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 1, -3, 11, -4, -1, 14, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 1, -3, 11, -4, -1, 14, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 1, -3, 11, -4, -1, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 1, -3, 11, -4, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 1, -3, 11, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 1, -3, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 1, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 10, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -6, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 5, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 9, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -10, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 4, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 5, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -11, 1, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 5, -3, 1, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, 0, 11, -3, 1, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -8, -4, 11, -3, 1, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 10, -1, -4, 11, -3, 1, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 14, -1, -4, 11, -3, 1, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14, -5, -3, 14, -1, -4, 11, -3, 1, 10, -6, 5, 9, -10, 4, 5, -11, 5, 0, -8, 10, -3, -5, 14],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]],
[[-4, -6, 0, 1, -1, -4, -4, 0, 3, 1, -3, -4, 0, 1, -1, 1, -1, 1, -2, -2, -4, -1, -6, 0, -2, 3, 2, -3, -6, -3, 2, 3, -2, -6, 0, 0, 0, 0, 0, 0, 1, -4, -2, 0, 0, -2, 4, 1, -3, -3, 0, 2, 1, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 4, 1, -3, -3, 0, 2, 1, -2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -3, 1, 4, 1, -3, -3, 0, 2, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -3, -3, -3, 1, 4, 1, -3, -3, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -6, 0, -3, -3, 1, 4, 1, -3, -3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 2, 0, -3, -3, 1, 4, 1, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 2, 0, -3, -3, 1, 4, 1, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, -2, 1, 2, 0, -3, -3, 1, 4, 1, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2, -3, -2, 1, 2, 0, -3, -3, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -6, 0, -3, -2, 1, 2, 0, -3, -3, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4, 1, 0, -2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2, -4, 1, -4, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -4, 2, -4, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -4, 2],
[-15, -7, 0, 0, 0, 0, 0, 0, 0, 0, 0, -91, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11, -5, 1, 0, 0, 0, 0, 0, 0, 0, 0, -68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, -2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -31, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 5, 0, 0, 0, 0, 0, 1, 0, 0, 0, 57, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 13, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 5, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 11, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 65, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 9, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -44, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 9, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 8, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0]]

